Sampling for Deep Learning Model Diagnosis (Technical Report)

Deep learning (DL) models have achieved paradigm-changing performance in many fields with high dimensional data, such as images, audio, and text. However, the black-box nature of deep neural networks is a barrier not just to adoption in applications such as medical diagnosis, where interpretability is essential, but also impedes diagnosis of under performing models. The task of diagnosing or explaining DL models requires the computation of additional artifacts, such as activation values and gradients. These artifacts are large in volume, and their computation, storage, and querying raise significant data management challenges. In this paper, we articulate DL diagnosis as a data management problem, and we propose a general, yet representative, set of queries to evaluate systems that strive to support this new workload. We further develop a novel data sampling technique that produce approximate but accurate results for these model debugging queries. Our sampling technique utilizes the lower dimension representation learned by the DL model and focuses on model decision boundaries for the data in this lower dimensional space. We evaluate our techniques on one standard computer vision and one scientific data set and demonstrate that our sampling technique outperforms a variety of state-of-the-art alternatives in terms of query accuracy.

==> figs/plot_figs.py <==

import numpy as np
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
sns.set_style("whitegrid")
sns.despine(offset=10, trim=True);
sns.set_context("poster")
fc = pd.read_table('edge_astro_fc_relu_test.csv')
one = fc.iloc[2]
zero = fc.iloc[2117]
one = one[0:63]
zero = zero[0:63]
one = one.reset_index()
zero = zero.reset_index()
one.columns = ['Neurons', 'Activations']
zero.columns   = ['Neurons','Activations']
clrs = ['royal blue']

g = sns.barplot("Neurons", "Activations", data=one,palette=sns.xkcd_palette(clrs) , edgecolor='none', alpha=0.8)

g.xaxis.set_major_formatter(ticker.FormatStrFormatter('%d'))
g.xaxis.set_major_locator(ticker.MultipleLocator(base=8))

g.set(ylim=(0, 12.02))
plt.tight_layout()
plt.savefig('class_one.png')
plt.close()

clrs = ['coral']

g = sns.barplot("Neurons", "Activations", data=zero,palette=sns.xkcd_palette(clrs) , edgecolor='none', alpha=0.8)

g.xaxis.set_major_formatter(ticker.FormatStrFormatter('%d'))
g.xaxis.set_major_locator(ticker.MultipleLocator(base=8))
g.set(ylim=(0, 12.02))
plt.tight_layout()
plt.savefig('class_zero.png')

plt.close()


#Tsne
import pandas as pd
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from sklearn.manifold import TSNE
sns.set(style="darkgrid")

def get_tsne(data):
    X_e = TSNE(n_components=2).fit_transform(data)
    x=pd.DataFrame(X_e)
    return x

edge = pd.read_table('edge_astro_fc_relu_test.csv')
l = edge.pop('l')
p=edge.pop('p')
l = pd.DataFrame(l)
l['lab'] = 'Face-on'
l.loc[l['l']==1,'lab']='Edge-on'

x = get_tsne(edge)
x['Labels'] = l[['lab']].values
sns.scatterplot(x=0,y=1,hue='Labels', palette=sns.color_palette('husl', n_colors=2),legend=False,alpha=0.7,data=x)
#plt.legend(bbox_to_anchor=(0., 1), loc=2, borderaxespad=0.,facecolor='white')
plt.tight_layout()
plt.savefig('Edge_all.png')
plt.close()
mnist = pd.read_table('mnist_fc2_relu.csv')
lab = pd.read_table('mnist_results.csv')
l = lab.pop('l')
p=lab.pop('p')

x = get_tsne(mnist)
x['Labels'] = l
sns.scatterplot(x=0,y=1,hue='Labels', palette=sns.color_palette('husl', n_colors=10), legend=False,alpha=0.6,data=x)

#plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
#           ncol=6, mode="expand", borderaxespad=0.)
#plt.legend(bbox_to_anchor=(0.95, 1), loc=2, borderaxespad=0.,facecolor='white')
plt.tight_layout()
plt.savefig('Mnist_all.png')
plt.close()

import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
# ARTIFACT RATIO
#EDGE 1.3KB : 8GB for 2118
#MNIST: 0.78 : 406.2 MB for 10,000
#CIFAR-10: (12.5*1000*1000)/(10000*0.85)
#space savings bar chart
#All, 5%, 20%
#Edge, MNIST, CIFAR

#Edge=[8000.,1600., 408.4]
#MNIST=[406.2, 83.6, 22.9]
#CIFAR10 = []
# data = {'row_1':['Galaxy Zoo2','full',8000],
# 'row_2':['Galaxy Zoo2','20%',1600],
# 'row_3':['Galaxy Zoo2','5%',408.4],
# 'row_4':['MNIST','full',406.2],
# 'row_5':['MNIST','20%',83.6],
# 'row_6':['MNIST','5%',22.9],
# 'row_7':['CIFAR10','full',12500.0],
# 'row_8':['CIFAR10','20%',2600.0],
# 'row_9':['CIFAR10','5%',701.1]
#         }
import numpy as np
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

col={'forest green', 'denim blue','pale red'}
sns.set_context("talk")
sns.set_style("whitegrid")



data = {
'row_4':['MNIST',100,2843.39],
'row_5':['MNIST',20,568.68],
'row_6':['MNIST',5,142.17],
    'row_1':['Galaxy Zoo2',100,213223.796],
'row_2':['Galaxy Zoo2',20,42644.759],
'row_3':['Galaxy Zoo2',5,10661.19],

'row_7':['CIFAR-10',100,75000.0],
'row_8':['CIFAR-10',20,15000.0],
'row_9':['CIFAR-10',5,3750.0]
        }


data = pd.DataFrame.from_dict(data, orient='index')
data.columns=['Dataset','Sample Size','Size']
#data=data.sort_values(by='Dataset')
g = sns.catplot(x='Dataset',y='Size',hue='Sample Size',data = data, kind='bar',
                palette=sns.xkcd_palette(col), legend=False)

plt.legend(loc=2)
g.set_ylabels("Data Size (MB)")
g.set_xlabels("")
g.fig.get_axes()[0].set_yscale('log')
plt.tight_layout()
plt.xticks( fontsize=14,)
plt.savefig('data_size.png')
plt.close()


#Query timings
import numpy as np
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

col={'forest green', 'denim blue','pale red'}
sns.set_context("talk")
sns.set_style("whitegrid")


qt = pd.read_table('query_timing.csv',)
mnist = qt[qt['Dataset']=='MNIST']

g = sns.catplot(x='query',y='timing',hue='Samplesize',data = mnist, kind='bar',
                palette=sns.xkcd_palette(col), legend=False)
#g.despine(left=True)
#plt.legend(loc=1)
g.set_ylabels("Timing(seconds)")
g.fig.get_axes()[0].set_yscale('log')
plt.tight_layout()
plt.savefig('qt_mnist.png')
plt.close()


mnist = qt[qt['Dataset']=='Galaxy Zoo2']

g = sns.catplot(x='query',y='timing',hue='Samplesize',data = mnist, kind='bar',
                palette=sns.xkcd_palette(col), legend=False)
#g.despine(left=True)
#plt.legend(loc=1)
g.set_ylabels("Timing(seconds)")
g.fig.get_axes()[0].set_yscale('log')
plt.tight_layout()
plt.savefig('qt_edge.png')
plt.close()



mnist = qt[qt['Dataset']=='CIFAR10']

g = sns.catplot(x='query',y='timing',hue='Samplesize',data = mnist, kind='bar',
                palette=sns.xkcd_palette(col), legend=False)
#g.despine(left=True)
#plt.legend(loc=1)
#plt.legend(bbox_to_anchor=(0.95, 1), loc=2, borderaxespad=0.,facecolor='white')
#plt.legend(loc=3, bbox_to_anchor= (0., 1.02, 1., .102), ncol=3,
#            borderaxespad=0)
g.set_ylabels("Timing(seconds)")
g.fig.get_axes()[0].set_yscale('log')
plt.tight_layout()
plt.savefig('qt_cifar.png')
plt.close()


